Agents That Certify Their Own Exploits: Confidence-Scheduled Restricted Responses for Safe Opponent Exploitation

An agent playing a Nash-equilibrium strategy in a two-player zero-sum imperfect-information game secures the game value but forfeits the additional value offered by a flawed opponent. Diffuse deviations pose a particular challenge: binary release rules may gather too little evidence to act, while a full best response to an incomplete opponent model can be highly exploitable. We introduce \emph{budget-constrained confidence-scheduled restricted responses} (CS-RNR), the first opponent-exploitation method whose safety guarantee is a certificate the agent computes on the strategy it actually deploys, so that every exploit it commits to is one it has audited itself. The method tracks pooled action frequencies with anytime-valid confidence sequences and treats a frequency as exploitable only once its interval separates from an equilibrium reference. The confirmed deviations define a conservative opponent model, which a restricted-response solve turns into candidate counter-strategies over a grid of pin levels. Before deployment, each complete candidate is evaluated by a full-tree best response. The resulting certificate is compared with a user-specified budget and committed atomically with the strategy. Because this check is performed on the played strategy, model quality determines the exploitation achieved while the certificate controls reference-relative expected loss. In Leduc hold'em, CS-RNR obtains $6.2\times$ the steady-state gain of a money-verified binary gate while keeping every deployed strategy within budget. A trajectory mixture using the same estimator reaches $13.6\times$ the budget. Across Leduc, Liar's Dice, and 5-rank Leduc, all $36{,}000$ audited hands satisfy the reported certificate tolerance.

==> make_method_figure.py <==
"""Redraw the CS-RNR loop schematic for the arXiv version, with agent icons.

Identical geometry, colours, and in-figure text to the conference figure. The
only additions are three vector glyphs: a robot for the agent that runs the
loop, an opponent bust feeding the Observe stage, and a shield at the Certify
stage. All glyphs are matplotlib patches, so the PDF stays font-independent.

Writes only to the arXiv figure directory; the conference figures are frozen.

Run from repo root:
  python mypaper/AAAI27_CertifiedExploit/arxiv/make_method_figure.py
"""
from __future__ import annotations

import argparse
import sys
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Circle, FancyBboxPatch, Polygon

_REPO_ROOT = Path(__file__).resolve().parents[3]
sys.path.insert(0, str(_REPO_ROOT))

from project_certified_exploit.experiments.paper_figures import (  # noqa: E402
    METHOD_BACKOFF,
    METHOD_COMMIT,
    METHOD_IDENTIFY,
    METHOD_LINE,
    _MB_H,
    _MB_W,
    _MB_X,
    _MB_GAP,
    _LANE_BO,
    _LANE_FB,
    _method_arrow,
    _method_band,
    _method_box,
    _method_lane,
)

_LEGEND_FS = 6.4

# Glyph placement. The agent column sits left of the phase bands; the opponent
# sits right of the Observe row, outside the stage boxes.
# Glyph placement. The agent stands left of the phase bands. The opponent sits
# above stage 1, whose top edge is free, and the shield sits right of the
# feedback lane at 3.40 so no glyph overlaps a connector.
_AGENT_X = -0.34
_SHIELD_X = 3.76
_ICON_GREY = "0.32"


def _robot(ax: plt.Axes, x: float, y: float, *, s: float,
           color: str) -> None:
    """Draw a small robot bust: antenna, rounded head, two eyes, body."""
    # Antenna.
    ax.plot([x, x], [y + 0.62 * s, y + 0.86 * s], color=color, lw=1.1,
            solid_capstyle="round", zorder=5, clip_on=False)
    ax.add_patch(Circle((x, y + 0.93 * s), 0.075 * s, facecolor=color,
                        edgecolor="none", zorder=6, clip_on=False))
    # Head.
    ax.add_patch(FancyBboxPatch(
        (x - 0.46 * s, y + 0.10 * s), 0.92 * s, 0.54 * s,
        boxstyle="round,pad=0.0,rounding_size=0.16",
        facecolor="white", edgecolor=color, linewidth=1.2, zorder=5,
        clip_on=False,
    ))
    # Eyes.
    for dx in (-0.20 * s, 0.20 * s):
        ax.add_patch(Circle((x + dx, y + 0.37 * s), 0.078 * s,
                            facecolor=color, edgecolor="none", zorder=6,
                            clip_on=False))
    # Mouth grille.
    ax.plot([x - 0.17 * s, x + 0.17 * s], [y + 0.21 * s, y + 0.21 * s],
            color=color, lw=1.0, solid_capstyle="round", zorder=6,
            clip_on=False)
    # Body.
    ax.add_patch(FancyBboxPatch(
        (x - 0.34 * s, y - 0.34 * s), 0.68 * s, 0.38 * s,
        boxstyle="round,pad=0.0,rounding_size=0.12",
        facecolor="white", edgecolor=color, linewidth=1.2, zorder=5,
        clip_on=False,
    ))
    # Arms.
    for sx in (-1.0, 1.0):
        ax.plot([x + sx * 0.34 * s, x + sx * 0.52 * s],
                [y - 0.10 * s, y - 0.20 * s], color=color, lw=1.1,
                solid_capstyle="round", zorder=4, clip_on=False)


def _opponent(ax: plt.Axes, x: float, y: float, *, s: float,
              color: str) -> None:
    """Draw a generic person bust for the opponent being observed."""
    ax.add_patch(Circle((x, y + 0.34 * s), 0.23 * s, facecolor="white",
                        edgecolor=color, linewidth=1.2, zorder=5,
                        clip_on=False))
    # Shoulders as a rounded arc approximated by a wedge-like polygon.
    ax.add_patch(Polygon(
        [(x - 0.42 * s, y - 0.34 * s), (x - 0.36 * s, y - 0.02 * s),
         (x - 0.14 * s, y + 0.10 * s), (x + 0.14 * s, y + 0.10 * s),
         (x + 0.36 * s, y - 0.02 * s), (x + 0.42 * s, y - 0.34 * s)],
        closed=True, facecolor="white", edgecolor=color, linewidth=1.2,
        joinstyle="round", zorder=5, clip_on=False,
    ))


def _shield(ax: plt.Axes, x: float, y: float, *, s: float,
            color: str) -> None:
    """Draw a shield with a check mark, marking the certificate gate."""
    ax.add_patch(Polygon(
        [(x - 0.40 * s, y + 0.44 * s), (x + 0.40 * s, y + 0.44 * s),
         (x + 0.40 * s, y - 0.06 * s), (x, y - 0.52 * s),
         (x - 0.40 * s, y - 0.06 * s)],
        closed=True, facecolor="white", edgecolor=color, linewidth=1.2,
        joinstyle="round", zorder=5, clip_on=False,
    ))
    ax.plot([x - 0.17 * s, x - 0.03 * s, x + 0.20 * s],
            [y + 0.06 * s, y - 0.10 * s, y + 0.24 * s],
            color=color, lw=1.5, solid_capstyle="round",
            solid_joinstyle="round", zorder=6, clip_on=False)


def _text_width(ax: plt.Axes, label: str) -> float:
    """Width of a legend label in data units, measured from its rendered box."""
    txt = ax.text(0.0, 0.0, label, fontsize=_LEGEND_FS, alpha=0.0)
    fig = ax.figure
    fig.canvas.draw()
    bbox = txt.get_window_extent(renderer=fig.canvas.get_renderer())
    txt.remove()
    return bbox.transformed(ax.transData.inverted()).width


def _method_legend_spaced(ax: plt.Axes, y: float, x_centre: float) -> None:
    """Legend key row laid out from measured text widths, centred on the column.

    The shared version advances by a character-count estimate of the label
    width, which underestimates long labels such as "re-observe" and lets the
    next swatch overlap the preceding text. Here each entry advances by its
    measured width plus explicit gaps.
    """
    entries = [
        ("propose", METHOD_LINE, "-"),
        ("re-observe", METHOD_IDENTIFY, "--"),
        ("back off", METHOD_BACKOFF, "--"),
    ]
    seg, pad, gap = 0.24, 0.09, 0.30
    widths = [_text_width(ax, label) for label, _, _ in entries]
    total = sum(seg + pad + w for w in widths) + gap * (len(entries) - 1)

    x = x_centre - total / 2
    for (label, color, style), w in zip(entries, widths):
        ax.plot([x, x + seg], [y, y], color=color, lw=1.1, ls=style,
                zorder=4, clip_on=False)
        ax.text(x + seg + pad, y, label, color="0.25", fontsize=_LEGEND_FS,
                ha="left", va="center", zorder=4)
        x += seg + pad + w + gap


def fig_method_arxiv(outdir: Path) -> None:
    """Draw the loop schematic with agent, opponent, and certificate glyphs."""
    stages = [
        ("Observe", "hands in play", METHOD_IDENTIFY),
        ("Confirm", "anytime confidence", METHOD_IDENTIFY),
        ("Model", "conservative opponent", METHOD_IDENTIFY),
        ("Respond", "restricted solve", METHOD_COMMIT),
        ("Certify", "full-tree best response", METHOD_COMMIT),
        ("Commit", "within budget", METHOD_COMMIT),
    ]
    pitch = _MB_H + _MB_GAP
    n = len(stages)
    ys = [(n - 1 - i) * pitch for i in range(n)]
    top, bottom = ys[0] + _MB_H, ys[-1]
    y_legend = bottom - 0.38

    # Widen the canvas on both sides to hold the glyph columns, keeping the
    # stage column itself at its conference geometry. The extra headroom is for
    # the opponent glyph above stage 1.
    fig, ax = plt.subplots(figsize=(3.62, 3.30))
    ax.set_xlim(_AGENT_X - 0.58, _SHIELD_X + 0.30)
    ax.set_ylim(y_legend - 0.10, top + 0.74)
    ax.axis("off")

    _method_band(ax, ys[2], ys[0] + _MB_H, METHOD_IDENTIFY, "Identify")
    _method_band(ax, ys[5], ys[3] + _MB_H, METHOD_COMMIT, "Commit")
    for i, ((title, detail, color), y) in enumerate(zip(stages, ys)):
        _method_box(ax, y, color, title, detail, i + 1)

    cx = _MB_X + _MB_W / 2 + 0.10
    for i in range(n - 1):
        _method_arrow(ax, (cx, ys[i]), (cx, ys[i + 1] + _MB_H))

    _method_lane(ax, _LANE_FB, ys[5] + _MB_H * 0.5, ys[0] + _MB_H * 0.5,
                 _MB_X + _MB_W, _MB_X + _MB_W, METHOD_IDENTIFY)
    _method_lane(ax, _LANE_BO, ys[4] + _MB_H * 0.5, ys[3] + _MB_H * 0.5,
                 _MB_X + _MB_W, _MB_X + _MB_W, METHOD_BACKOFF)
    _method_legend_spaced(ax, y_legend, cx)

    # The agent runs every stage of the loop. A bracket spanning the six stages
    # attaches the glyph to the column, so it reads as the actor rather than a
    # free-floating decoration.
    y_mid = (top + bottom) / 2
    x_br, tick = _AGENT_X + 0.30, 0.07
    ax.plot([x_br, x_br], [bottom, top], color=_ICON_GREY, lw=0.9,
            alpha=0.55, zorder=1, clip_on=False)
    for y_end in (bottom, top):
        ax.plot([x_br, x_br + tick], [y_end, y_end], color=_ICON_GREY,
                lw=0.9, alpha=0.55, zorder=1, clip_on=False)
    ax.plot([x_br - 0.11, x_br], [y_mid, y_mid], color=_ICON_GREY, lw=0.9,
            alpha=0.55, zorder=1, clip_on=False)
    _robot(ax, _AGENT_X - 0.22, y_mid, s=0.52, color=_ICON_GREY)
    # The opponent supplies the observations consumed by stage 1, and sits above
    # it so the glyph clears both side lanes.
    y_opp = top + 0.44
    _opponent(ax, cx, y_opp, s=0.34, color=_ICON_GREY)
    _method_arrow(ax, (cx, y_opp - 0.19), (cx, top))
    # The certificate gate guards stage 5, outside the feedback lane.
    _shield(ax, _SHIELD_X, ys[4] + _MB_H * 0.5, s=0.34, color=METHOD_COMMIT)

    outdir.mkdir(parents=True, exist_ok=True)
    fig.savefig(outdir / "method.pdf", bbox_inches="tight", pad_inches=0.02)
    fig.savefig(outdir / "method.png", bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument(
        "--outdir", type=str,
        default="mypaper/AAAI27_CertifiedExploit/arxiv/figures",
        help="arXiv figure directory; the conference figures are frozen.",
    )
    args = ap.parse_args()
    fig_method_arxiv(Path(args.outdir))
    print(f"method figure written to {args.outdir}")


if __name__ == "__main__":
    main()

